Latin trades and simplicial complexes

In this note we introduce the concept of the trade space of a latin square. Computations using Sage and the GAP package Simplicial Homology are presented.

==> tradespace.py <==
#*****************************************************************************
#       Copyright (C) 2009 Carlo Hamalainen <carlo.hamalainen@gmail.com>, 
#
#  Distributed under the terms of the GNU General Public License (GPL)
#
#    This code is distributed in the hope that it will be useful,
#    but WITHOUT ANY WARRANTY; without even the implied warranty of
#    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
#    General Public License for more details.
#
#  The full text of the GPL is available at:
#
#                  http://www.gnu.org/licenses/
#*****************************************************************************

import sage.all

from sage.combinat.matrices.latin import *
from sage.misc.search import search
from sage.rings.rational_field import QQ
from sage.rings.arith import lcm
import math

import sys

"""
    You need the gap homology package installed (see bottom of the file
    for instructions on how to install it).

        sage: str(gap.eval('RequirePackage("homology");'))
        'true'
"""

def dlxcpp_find_mates(P, nr_to_find = None, allow_subtrade = False):
    """

    WARNING: if allow_subtrade is True then we may return a partial
    latin square that is *not* disjoint to P. In that case, use
    bitrade(P, Q) to get an actual bitrade.

    EXAMPLES:
        sage: B = back_circulant(4)
        sage: g = dlxcpp_find_mates(B, allow_subtrade = True)
        sage: B1 = g.next()
        sage: B0, B1 = bitrade(B, B1)
        sage: assert is_bitrade(B0, B1)
        sage: print B0, "\n,\n", B1
        [-1  1  2 -1]
        [-1  2 -1  0]
        [-1 -1 -1 -1]
        [-1  0  1  2] 
        ,
        [-1  2  1 -1]
        [-1  0 -1  2]
        [-1 -1 -1 -1]
        [-1  1  2  0]
    """

    assert P.nrows() == P.ncols()

    n = P.nrows()

    dlx_rows, cmap = disjoint_mate_dlxcpp_rows_and_map(P, allow_subtrade)

    nr_found = 0

    for x in DLXCPP(dlx_rows):
        nr_found += 1

        Q = copy.deepcopy(P)

        for y in x:
            if len(dlx_rows[y]) == 1: continue # dummy row
            (r, c, e) = cmap[tuple(dlx_rows[y])]
            Q[r, c] = e

        yield Q

        if nr_to_find is not None and nr_found >= nr_to_find: return

def find_sub_disjoint_mates(T1, T2):
    count = 0

    T1_nr_filled_cells = T1.nr_filled_cells()

    g = dlxcpp_find_mates(T1, allow_subtrade = True)
    while True:
        if count > 50: return

        try:
            Q = g.next()
        except StopIteration:
            break

        Q1, Q2 = bitrade(T1, Q) 

        if Q1.nr_filled_cells() == 0: continue

        if (Q1.nr_filled_cells() < T1_nr_filled_cells and
                unique_symbols_on_diagonals(Q2)):
            count += 1
            print "bitrade:"
            print Q1, "\n\n", Q2, "\n\n"
            assert contained_in(Q1, T1)

    return


def disjoint_mate_dlxcpp_rows_and_map(P, allow_subtrade):
    """
    Internal function for fixme
    """

    assert P.nrows() == P.ncols()

    n = P.nrows()

    # We will need 3n^2 columns in total:
    #
    # n^2 for the xCy columns
    # n^2 for the xRy columns
    # n^2 for the xy columns

    dlx_rows = []
    cmap = {}

    max_column_nr = -1

    for r in range(n):
        valsrow = P.vals_in_row(r)

        for c in range(n):
            valscol = P.vals_in_col(c)

            # If this is an empty cell of P then we do nothing.
            if P[r, c] < 0: continue

            for e in uniq(valsrow.keys() + valscol.keys()):
                # These should be constants
                c_OFFSET  = e + c*n
                r_OFFSET  = e + r*n + n*n
                xy_OFFSET = 2*n*n + r*n + c

                cmap[(c_OFFSET, r_OFFSET, xy_OFFSET)] = (r,c,e)

                # The disjoint mate has to be disjoint.
                if (not allow_subtrade) and P[r, c] == e: continue
                # fixme by not skipping on equality here we are allowing
                # for the search into sub-trades!!!!!

                # The permissible symbols must come from this row/column.
                if not(valsrow.has_key(e)): continue
                if not(valscol.has_key(e)): continue


                dlx_rows.append([c_OFFSET, r_OFFSET, xy_OFFSET])

                if max_column_nr < max(c_OFFSET, r_OFFSET, xy_OFFSET):
                    max_column_nr = max(c_OFFSET, r_OFFSET, xy_OFFSET)

    # We will have missed some columns. My old C++ code would cover the
    # empty columns before finding a solution, but now it doesn't. So we
    # have to add 'dummy' rows to fill things out.
    used_columns = flatten(dlx_rows)
    for i in range(0, max_column_nr+1):
        if not i in used_columns:
            dlx_rows.append([i])

    return dlx_rows, cmap



    """
    print len(mates)
    print T1.square.rows()
    print
    print T2.square.rows()
    print
    print
    """

    for Q in mates:
        Q1, Q2 = bitrade(T1, Q)

        if nr_distinct_symbols(Q2) == 0: continue
        if nr_distinct_symbols(Q2) == nr_distinct_symbols(T2): continue
        #if not unique_symbols_on_diagonals(Q2): continue

        print nr_distinct_symbols(T2) - nr_distinct_symbols(Q2)
        print Q1
        print
        print Q2



#########################################

def nonempty_intersection(x):
    assert(len(x) > 1);

    r = trades[x[0]]
    for i in range(1, len(x)):
        r = r & trades[x[i]]

    return r > 0

def trade_to_shape(B):
    n = B.nrows()

    s = []

    for r in range(B.nrows()):
        for c in range(B.ncols()):
            if B[r, c] >= 0:
                s.append(r*n + c)
        
    return s

def trade_to_int(B):
    """
    Convert a trade to an integer, where the i-th bit is 1 if and only
    if the i-th cell in B is filled (in row-major form).
    """

    B_int = long(0)
    x = long(1)

    for r in range(B.nrows()):
        for c in range(B.ncols()):
            if B[r, c] >= 0:
                B_int = B_int | x
        
            x = x << 1; 

    assert B_int > 0
    return B_int

def is_minimal(T1, T2):
    """
    A bitrade (T1, T2) is minimal if for any 
    """

    _, t1, t2, t3 = tau123(T1, T2)
    t1 = PermutationGroupElement(t1)
    t2 = PermutationGroupElement(t2)

    G = PermutationGroup([t1, t2])

    return len(G.orbits()) == 1

def facets(skip_list, result):
    if len(skip_list) == len(trades): return

    this_face = []

    # Check if trades-skip_list is a facet.
    i = 0
    while skip_list.has_key(i):
        i += 1

    assert i < len(trades)

    r = trades[i]
    this_face.append(i)
    i += 1

    while i < len(trades):
        if skip_list.has_key(i):
            i += 1
            continue

        r &= trades[i]

        if r == 0: break

        this_face.append(i)
        i += 1

    # If it is, we're done here.
    if r > 0:
        result.append(this_face)

        # add all subfaces
        for j in this_face:
            skip2 = copy.copy(skip_list)
            skip2[j] = True
            facets(skip2, result)
    else: # Otherwise, check all sub-faces.
        for j in range(max(skip_list)+1, len(trades)):
            if not skip_list.has_key(j):
                skip2 = copy.copy(skip_list)
                skip2[j] = True
                facets(skip2, result)

def latin_homology(L):
    #L = back_circulant(4)
    #L = elementary_abelian_2group(2)

    print r"\begin{verbatim}"
    print L
    print

    g = dlxcpp_find_mates(L, allow_subtrade = True)

    trades = {}

    mates = {}

    mates_list = []

    n = 0

    complex = []

    while True:
        try:
            L1 = g.next()
        except StopIteration:
            break

        L0, L1 = bitrade(L, L1)
        if L0.nr_filled_cells() == L.nrows()**2: continue
        if L0.nr_filled_cells() == 0: continue

        if not is_minimal(L0, L1): continue

        #assert is_bitrade(L0, L1)
        #print L0, "\n,\n", L1
        #print L1, "\n"
        n += 1

        #print L0
        #print trade_to_int(L0)

        #L1.set_immutable()
        #mates[L1] = n
        #mates_list.append(L1)

        #trades.append(trade_to_int(L0))
        trades[tuple(trade_to_shape(L0))] = True

    #print trades

    for t in trades:
        complex.append(map(lambda x: x+1, t))

    complex = gap(complex)

    assert str(gap.IsSimplicialComplex(complex)) == 'true'

    print "homology:"
    print gap.SimplicialHomology(complex)
    print r"\end{verbatim}"
    print

    if False:
        trade_facets = []

        #for i in range(n): facets({i: True}, trade_facets)

        simplicial_complex = []
        for i in range(n): simplicial_complex.append({})

        #for i in range(n): simplicial_complex[1].append([i])

        #for f in trade_facets: simplicial_complex[len(f)].append(f)

        #print simplicial_complex

        if True:
            simplicial_complex[0] = {}
            for i in range(n):
                simplicial_complex[0][i] = True

            simplicial_complex[1] = {}
            for i in range(n):
                for j in range(n):
                    if j <= i: continue

                    if (trades[i] & trades[j]) > 0:
                        simplicial_complex[1][i, j] = True

        if True:
            k = 2

            while k <= n:
                print "k:", k
                sys.stdout.flush()
                simplicial_complex[k] = {}

                for simplex in simplicial_complex[k-1]:
                    for i in range(n):
                        if i in simplex: continue

                        # There should at least be edges to support this
                        # potentially new simplex. This test should prune off
                        # some of the search space.
                        impossible_simplex = False
                        for j in simplex:
                            edge = [i, j]
                            edge.sort()
                            edge = tuple(edge)

                            if not simplicial_complex[1].has_key(edge):
                                impossible_simplex = True

                        if impossible_simplex: continue

                        new_simplex = list(simplex) + [i]
                        new_simplex.sort()

                        if nonempty_intersection(new_simplex):
                            simplicial_complex[k][tuple(new_simplex)] = True

                if len(simplicial_complex[k]) == 0: break

                k += 1

            simplicial_complex.reverse()

            if True:
                for x in simplicial_complex:
                    if isinstance(x, Integer): continue

                    for y in x:
                        if isinstance(y, int):
                            print y
                        else:
                            s = str(y)
                            str_length = len(s)
                            print s[1:str_length-1]



def is_intercalate(L, r1, c1, r2, c2):
    if L[r1, c1] != L[r2, c2]: return False
    if L[r1, c2] != L[r2, c1]: return False
    return True

def intercalate_homology(L, name):
    n = L.nrows()

    intercalates = []

    for r1 in range(n):
        for c1 in range(n):
            for r2 in range(r1+1, n):
                for c2 in range(c1+1, n):
                    if is_intercalate(L, r1, c1, r2, c2):
                        intercalates.append([1 + r1*n + c1, 1 + r1*n + c2, 1 + r2*n + c1, 1 + r2*n + c2])

    complex = gap(intercalates)

    assert str(gap.IsSimplicialComplex(complex)) == 'true'

    print
    print r"\begin{verbatim}"
    print name
    print "intercalate homology:", gap.SimplicialHomology(complex)
    print r"\end{verbatim}"

if str(gap.eval('RequirePackage("homology");')) == 'fail':
    print
    print "You don't have the GAP homology package installed! Aborting!"
    print
    print "Go to http://www.cis.udel.edu/~dumas/Homology/"
    print "If Sage is installed in $SAGE_ROOT, then"
    print "$ cd $SAGE_ROOT/local/lib/gap-*"
    print "$ tar zxf /somewhere/gap_homology_package/homology-1.4.3_i686-pc-linux-gnu-gcc.tgz"
    print
    print "Then test that your Sage installation has the package:"
    print
    print "$ sage"
    print "sage: gap.eval('RequirePackage(\"homology\");')"
    print "'true'"
    print
    sys.exit(1)

if __name__ == "__main__":

    # Find the intercalate-simplicial complex of a latin square

    for n in [2, 3, 4, 5]:
        latin_homology(back_circulant(n))
        sys.stdout.flush()

    latin_homology(elementary_abelian_2group(2))

    sys.exit(0)

    for k in range(1, 4):
        L = elementary_abelian_2group(k)
        intercalate_homology(L, "elementary abelian 2-group order " + str(2**k))
        sys.stdout.flush()

    #import IPython
    #IPython.Shell.IPShell(user_ns=dict(globals(), **locals())).mainloop()

    for k in range(1, 100):
        n = 2*k
        L = back_circulant(n)
 
        intercalate_homology(L, "back-circulant order " + str(n))
        sys.stdout.flush()






